At the Frontier of Precision QCD in the LHC Era

This thesis discusses recent advances in precision calculations of quantum chromodynamics and their application to the Large Hadron Collider (LHC) physics program and beyond.

==> DY/plots/polarisation/new-polarisation.sh <==
#!/bin/bash

gnuplot new-polarisation.gp



==> DY/plots/polarisation/polarisation.sh <==
#!/bin/bash
#file='central.top'
#cp save.top $file
rm *.top*
cp files/* .
for file in pwg*.top
do
    rm tot.top total.top
    rm polarisation.top
    uneqmerge.sh $file
    wait
    for i in $(seq 28 1 35)
    do
	rebin $file $i 1 14 log 10
	mv rebinned.top $file
	rebin $file $i 2 4 log 10
	mv rebinned.top $file
	rebin $file $i 3 5 log 10
	mv rebinned.top $file
	rebin $file $i 4 5 log 10
	mv rebinned.top $file
	rebin $file $i 13 14 log 10
	mv rebinned.top $file
	rebin $file $i 14 16 log 10
	mv rebinned.top $file
	rebin $file $i 15 17 log 10
	mv rebinned.top $file
    done
    i=44
    rebin $file $i 1 14 log 10
    mv rebinned.top $file
    rebin $file $i 2 4 log 10
    mv rebinned.top $file
    rebin $file $i 3 5 log 10
    mv rebinned.top $file
    rebin $file $i 4 5 log 10
    mv rebinned.top $file
    rebin $file $i 13 14 log 10
    mv rebinned.top $file
    rebin $file $i 14 16 log 10
    mv rebinned.top $file
    rebin $file $i 15 17 log 10
    mv rebinned.top $file

    first=$(sed -n '/total_pol /=' $file)
    first=$((first+2))
    last=$(sed -n '/total_polzoom /=' $file)
    diff=$((last-first+1))
#    diff=$((last-first+1))
    last=$((last-1))
    head -n$last $file | tail -n$diff > tot.top
    for i in $(seq 0 1 6)
    do
	first=$(sed -n '/A'"$i"' /=' $file)
	first=$((first+2))
	last=$(sed -n '/A'"$((i+1))"' /=' $file)
	diff=$((last-first+2))
	last=$((last-1))
	head -n$last $file | tail -n$diff > tmp.top
	#paste tmp.top total.top >> polarisation.top
	paste tmp.top >> polarisation.top
	grep 'A'"$i"' ' $file >> total.top
	cat tot.top >> total.top
    done
    
    first=$(sed -n '/A7 /=' $file)
    first=$((first+2))
    last=$(sed -n '/A0zoom /=' $file)
    diff=$((last-first+2))
    last=$((last-1))
    head -n$last $file | tail -n$diff > tmp.top
    #paste tmp.top total.top >> polarisation.top
    paste tmp.top >> polarisation.top
    grep 'A7 ' $file >> total.top
    cat tot.top >> total.top
    mergedata 10 polarisation.top total.top
    mv fort.12 $file
#exit
done
cp pwg*W2.top central.top
mergedata 4 pwg*.top
mv fort.12 max.top
mergedata 5 pwg*.top
mv fort.12 min.top
#first=$(sed -n '/A0 /=' $file)
#last=$(sed -n '/A1 /=' $file)
#diff=$((last-first))
#last=$((last-2))
#head -n$last $file | tail -n$diff > tmp.top
#paste tmp.top total.top > ratio_tmp.top
#first=$(sed -n '/A2 /=' $file)
#last=$(sed -n '/A3 /=' $file)
#diff=$((last-first))
#last=$((last-2))
#head -n$last $file | tail -n$diff > tmp.top
#paste ratio_tmp.top tmp.top > ratio.top

#gnuplot new-polarisation.gp
for i in pwg*top
do
rm tmp1.top tmp2.top
echo '-1' | mergedata 8 $i
mv fort.12 $i-neg
echo '# A0mA2 index   0' > tmp1.top
head -n20 $i | tail -n19 >> tmp1.top
echo '# A0mA2 index   0' > tmp2.top
head -n60 $i-neg | tail -n19 >> tmp2.top
echo '-10' | mergedata 8 tmp1.top
mv fort.12 tmp1.top
echo '10' | mergedata 8 tmp2.top
mv fort.12 tmp2.top
mergedata 3 tmp1.top tmp2.top
mv fort.12 $i-diff
done
mergedata 4 *diff
mv fort.12 max.top-diff
mergedata 5 *diff
mv fort.12 min.top-diff
cp pwg*W2.top-diff central.top-diff

./new-polarisation.sh


==> build.sh <==
#!/bin/bash

rm *.aux
pdflatex thesismaster.tex
bibtex thesismaster.aux
pdflatex thesismaster.tex
pdflatex thesismaster.tex

